Direct access to hadronic decay parameters with twisted boundary conditions

Our exploratory study looks for direct access to the resonant hadronic transition amplitude without resorting to the L\"uscher formalism. We study the decay $\Psi(3770)\to\bar{D}D$ by applying partially twisted boundary conditions to the quenched charm quark, circumventing possible problems with final state interactions. If successful, we could compute the dependence of the transition amplitude on the charm-quark mass and test the predictions made by phenomenological quark-pair-creation models. Finally, we study if and to what extent an extraction of the excited state $\Psi(3770)$ is necessary for this analysis.

==> horizontal_spectrum.py <==
from matplotlib import pyplot as plt

masses=[3773.13,3686.109, 3096.900, 2*1864.84] 
labels=["$\Psi(3770)$", "$\Psi(2S)$", "$J/\Psi$", "$2D^{0}$"]
# Citation: M. Tanabashi et al. (Particle Data Group), Phys. Rev. D 98, 030001 (2018) 
# Citation: K.A. Olive et al. (Particle Data Group), Chin. Phys. C38, 090001 (2014) (URL: http://pdg.lbl.gov)
# Citation: M. Tanabashi et al. (Particle Data Group), Phys. Rev. D 98, 030001 (2018)
# Citation: C. Patrignani et al. (Particle Data Group), Chin. Phys. C, 40, 100001 (2016)

fig,ax=plt.subplots(figsize=[8,2])
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax2 = ax.twiny()
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.spines['bottom'].set_visible(False)
ax2.spines['left'].set_visible(False)
ax.vlines(masses,0,10,linewidth=3,color="black")
ax.set_xticks(masses)
ax.set_xticklabels([str(m)+" MeV" for m in masses])
ax2.set_xticks(masses)
ax2.set_xticklabels(labels,size=7)
ax.set_yticks([])
ax.set_facecolor("lightgrey")
plt.setp(ax.get_xticklabels(), rotation=45, horizontalalignment='right', fontsize='medium')
plt.setp(ax2.get_xticklabels(), rotation=45, horizontalalignment='left', fontsize='medium')
ax2.set_xlim(ax.get_xlim())
#ax.set_xlabel("Mass [MeV]")
fig.tight_layout()
fig.savefig("horizontal_spectrum.pdf")
